C11Tester: A Race Detector for C/C++ Atomics Technical Report

Writing correct concurrent code that uses atomics under the C/C++ memory model is extremely difficult. We present C11Tester, a race detector for the C/C++ memory model that can explore executions in a larger fragment of the C/C++ memory model than previous race detector tools. Relative to previous work, C11Tester's larger fragment includes behaviors that are exhibited by ARM processors. C11Tester uses a new constraint-based algorithm to implement modification order that is optimized to allow C11Tester to make decisions in terms of application-visible behaviors. We evaluate C11Tester on several benchmark applications, and compare C11Tester's performance to both tsan11rec, the state of the art tool that controls scheduling for C/C++; and tsan11, the state of the art tool that does not control scheduling.

==> abstexample.cc <==
atomic<int> x(0), y(0);

void threadA() {
  x.store(1, memory_order_relaxed);/*@ \label{line:abs-first-store} @*/
  y.store(1, memory_order_relaxed);
}
void threadB() {
  r1 = y.load(memory_order_relaxed);
  x.store(2, memory_order_relaxed);/*@ \label{line:abs-second-store} @*/
  printf("r1 = %d\n", r1);
}
void threadC() {
  r2 = x.load(memory_order_relaxed);
  r3 = x.load(memory_order_relaxed);
  printf("r2 = %d\n", r1);
  printf("r3 = %d\n", r2);
}


==> plots/plot.py <==
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
import numpy as np
from math import log2

def autolabel(rects, ax):
	"""Attach a text label above each bar in *rects*, displaying its height."""
	for rect in rects:
		height = rect.get_height()
		ax.annotate('{:.2f}'.format(height),
					xy=(rect.get_x() + rect.get_width() / 2, height),
					xytext=(0, 3),  # 3 points vertical offset
					textcoords="offset points",
					ha='center', va='bottom')

def appResultGraph():
	labels = ['Silo', 'GDAX', 'Mabain', 'Iris', 'JSBench']

	Silo = [1.4739626878802545, -3.6559819640411737, 0.0, 1.4767948345316153, -3.648391420180808, 3.086597879099791]
	GDAX = [-2.4105112975323975, -7.823693491416501, 0.0, -2.4139352236305025, -8.312037801969037, 1.7650481804192595]
	Mabain = [-0.7158677423104735, -7.4001575400326205, 0.0, -0.6957250759715732, -6.973892785330523, -0.9946513454973198]
	Iris = [-0.8770774598466655, -2.6837413808337165, 0.0, -0.862496476250065, -1.8195264372845068, 0.8385539926406645]
	JSBench = [-1.0803455718011952, -1.5391337843988397, 0.0, -1.081131567484428, -0.16166290579644002, 0.15037847827582346]
	data = [Silo, GDAX, Mabain, Iris, JSBench]

	c11tester_s = [x[0] for x in data]
	tsan11rec_s = [x[1] for x in data]
	tsan11_s =    [x[2] for x in data]
	c11tester_m = [x[3] for x in data]
	tsan11rec_m = [x[4] for x in data]
	tsan11_m =    [x[5] for x in data]

	x = np.arange(len(labels)) * 3  # the label locations
	width = 0.5  # the width of the bars

	#color1 = '#fac8c8'
	color1 = '#97fa70'
	color2 = '#f77d36'
	#color3 = '#65c2f7'
	color3 = '#220afa'

	fig, ax = plt.subplots()
	rects1 = ax.bar(x - width * 2, c11tester_s, width, label='C11Tester (S)', color=color1, hatch='//')
	rects2 = ax.bar(x - width * 1, tsan11rec_s, width, label='tsan11rec (S)', color=color2, hatch='\\\\')
	#rects3 = ax.bar(x - width/2 * 1, tsan11_s, width, label='tsan11 - S', color=color3)
	rects4 = ax.bar(x + width * 0, c11tester_m, width, label='C11Tester (A)', color=color1)
	rects5 = ax.bar(x + width * 1, tsan11rec_m, width, label='tsan11rec (A)', color=color2)
	rects6 = ax.bar(x + width * 2, tsan11_m, width, label='tsan11 (A)', color = color3)

	# Add some text for labels, title and custom x-axis tick labels, etc.
	ax.set_ylabel('Speedups relative to tsan11 on the single-core configuration')
	ax.set_title('Performance Comparisons by Benchmarks')
	ax.set_xticks(x)
	ax.set_xticklabels(labels)
	ax.legend()
	plt.yticks(range(-9, 5))
	plt.gca().yaxis.set_major_formatter(mtick.FuncFormatter(lambda x,_: 2.0 ** x))

	#autolabel(rects1, ax)
	#autolabel(rects2, ax)
	#autolabel(rects3, ax)
	#autolabel(rects4, ax)
	#autolabel(rects5, ax)
	#autolabel(rects6, ax)

	fig.tight_layout()

	#plt.show()
	#plt.savefig('benchmarks-performances.pdf')
	plt.savefig('benchmarks-performances.png')

def preprocss():
	Silo = [15267, 436, 5496, 15297, 438.3, 46688]
	GDAX = [2953, 69.3, 15700, 2946, 49.4, 53362]
	Mabain = [5.77, 593.4, 3.513, 5.69, 441.6, 7]
	Iris = [8.95, 31.31, 4.873, 8.86, 17.2, 2.725]
	JSBench = [1835, 2522, 867.8, 1836, 970.7, 781.9]

	all_data = {'Silo': Silo, 'GDAX': GDAX, 'Mabain': Mabain, 'Iris': Iris, 'JSBench': JSBench}
	computed = dict()
	for key, value in all_data.items():
		if key == 'Silo' or key == 'GDAX':
			speedups = [float(x)/float(value[2]) for x in value]
		else:
			speedups = [float(value[2])/float(x) for x in value]

		computed[key] = speedups

	log_computed = dict()
	for key, value in computed.items():
		tmp = map(log2, value)
		log_computed[key] = tmp

	for key in log_computed:
		print(key, list(log_computed[key]))

def DSResultGraph():
	labels = ['barrier', 'chase-lev-deque', 'dekker-fences', 'linuxrwlocks', 'mcs-queue', 'mpmc-queue', 'ms-queue']

	barrier = 			[4, 19, 12]
	chase_lev_deque = 	[2, 7, 3]
	deque_fences = 		[2, 10, 5]
	linuxrwlocks = 		[2, 10, 5]
	mcs_lock = 			[3, 11, 14]
	mpmc_queue = 		[4, 10, 5]
	ms_queue = 			[4, 136, 9]

	data = [barrier, chase_lev_deque, deque_fences, linuxrwlocks, mcs_lock, mpmc_queue, ms_queue]

	c11tester = [x[0] for x in data]
	tsan11rec = [x[1] for x in data]
	tsan11 =    [x[2] for x in data]

	x = np.arange(len(labels)) * 3  # the label locations
	width = 0.5  # the width of the bars

	color1 = '#97fa70'
	color2 = '#f77d36'
	color3 = '#220afa'

	gs = matplotlib.gridspec.GridSpec(2, 1, height_ratios=[1,3])
	fig = plt.figure(figsize=(8,6))
	ax = plt.subplot(gs[1])
	ax2 = plt.subplot(gs[0])
#	fig, (ax2, ax) = plt.subplots(2, 1, sharex=True)

	rects1 = ax.bar(x - width * 1, c11tester, width, label='C11Tester', color=color1)
	rects2 = ax.bar(x + width * 0, tsan11rec, width, label='tsan11rec', color=color2)
	rects3 = ax.bar(x + width * 1, tsan11, width, label='tsan11', color=color3)

	# Add some text for labels, title and custom x-axis tick labels, etc.
	ax.set_ylabel('Time (in ms)', position=(0, 0.75))
	ax.set_xticks(x)
	ax.set_xticklabels(labels, fontsize='7')
	ax.set_ylim(0, 20)
	ax.spines['top'].set_visible(False)
	ax.xaxis.tick_bottom()

	ax2.bar(x - width * 1, c11tester, width, label='C11Tester', color=color1)
	ax2.bar(x + width * 0, tsan11rec, width, label='tsan11rec', color=color2)
	ax2.bar(x + width * 1, tsan11, width, label='tsan11', color=color3)

	ax2.set_title('Performance Comparisons For Data Structure Benchmarks')
	ax2.set_ylim(120, 140)
	ax2.spines['bottom'].set_visible(False)
	ax2.xaxis.tick_top()
	ax2.tick_params(labeltop=False)
	ax2.legend()

	d = .01
	kwargs = dict(transform=ax2.transAxes, color='k', clip_on=False)
	ax.plot((-d, +d), (-d*3, +d*3), **kwargs)        # top-left diagonal
	ax.plot((1 - d, 1 + d), (-d*3, +d*3), **kwargs)  # top-right diagonal

	kwargs.update(transform=ax.transAxes)  # switch to the bottom axes
	ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
	ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal

	#fig.tight_layout()
	#plt.show()
	plt.savefig('ds-benchmarks-performances.png')

if __name__ == "__main__":
#	preprocss()
#	appResultGraph()
	DSResultGraph()

